Toward Precise Robotic Weed Flaming Using a Mobile Manipulator with a Flamethrower

Robotic weed flaming is a new and environmentally friendly approach to weed removal in the agricultural field. Using a mobile manipulator equipped with a flamethrower, we design a new system and algorithm to enable effective weed flaming, which requires robotic manipulation with a soft and deformable end effector, as the thermal coverage of the flame is affected by dynamic or unknown environmental factors such as gravity, wind, atmospheric pressure, fuel tank pressure, and pose of the nozzle. System development includes overall design, hardware integration, and software pipeline. To enable precise weed removal, the greatest challenge is to detect and predict dynamic flame coverage in real time before motion planning, which is quite different from a conventional rigid gripper in grasping or a spray gun in painting. Based on the images from two onboard infrared cameras and the pose information of the flamethrower nozzle on a mobile manipulator, we propose a new dynamic flame coverage model. The flame model uses a center-arc curve with a Gaussian cross-section model to describe the flame coverage in real time. The experiments have demonstrated the working system and shown that our model and algorithm can achieve a mean average precision (mAP) of more than 76\% in the reprojected images during online prediction.

==> src/ch-2-closed.py <==
import cv2
import glob
import time
import queue
import numpy as np
from scipy.spatial import KDTree
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation

hom = lambda x: np.vstack([x,np.ones((1,x.shape[1]))])
addZero = lambda x: np.vstack([x,np.zeros((1,x.shape[1]))])
proj = lambda K,T,X: normalizedLastRow(K@T[:3,:]@X)
backProj = lambda K,T,x: np.multiply((np.linalg.inv(K)@x), (1./((T[:3,2].T@np.linalg.inv(K))/(T[:3,2].T@T[:3,3])@x)).reshape((1,-1)))
rmse = lambda e: np.linalg.norm(e)/np.sqrt(e.shape[1])
invT = lambda T:np.vstack([np.hstack([T[:3,:3].T,-T[:3,:3].T@T[:3,[3]]]),np.eye(4)[-1,:]])
normalizedLastRow = lambda X: np.divide(X,X[-1,:])
Rt2T = lambda R,t: np.vstack([np.hstack([R,t]),np.eye(4)[-1,:]])
T2Rt = lambda T: (T[:3,:3],T[:3,[3]])
getRPY = lambda R: Rotation.from_matrix(R[:3,:3]).as_euler('zxy', degrees=True)
getRPYt = lambda T: np.array([getRPY(T), T[:3,3]])
skewFlatten = lambda x: np.vstack([[0, -x[2], x[1]], [x[2], 0, -x[0]], [-x[1], x[0], 0]])
skew = lambda x: skewFlatten(x.flatten())
inv = lambda A: np.linalg.inv(A)
solveA = lambda A: np.linalg.lstsq(A[:,:-1], -A[:,-1])[0].reshape((-1,1))
solveAb = lambda A,b: np.linalg.lstsq(A, b)[0].reshape((-1,1))

  
  
iou_all = []
ap_all = []
#imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/1/*l.tiff')
imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/1/*l.tiff')
for imgIdx in range(len(imgL)):
  imgIdx = 1
  imgList = []
  #fileList = ['1694163306.8631785-l.tiff', '1694163306.8631785-r.tiff']
  #fileList = ['1694163484.633447-l.tiff','1694163484.633447-r.tiff']
  #fileList = ['1694163629.3951762-l.tiff','1694163629.3951762-r.tiff']

  fileList = [imgL[imgIdx], imgL[imgIdx][:-6]+'r.tiff']
  for f in fileList:
    imgList.append(cv2.imread(f))

  K = [None for i in range(2)]
  D = [None for i in range(2)]

  K[0] = np.array([[635.3428,   0.    , 330.084 ],
                   [  0.    , 637.1976, 221.762 ],
                   [  0.    ,   0.    ,   1.    ]])
  K[1] = np.array([[637.0825,   0.    , 329.7145],
                   [  0.    , 636.9272, 227.362 ],
                   [  0.    ,   0.    ,   1.    ]])
  D[0] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
  D[1] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
  '''
  T_C2_C1 =  np.array([[ -0.9986,    0.0263,   -0.0467,  -17.7818],
                        [ 0.0454,   -0.0488,   -0.9978,  443.2681],
                        [-0.0285,   -0.9985,    0.0476,  380.0672],
                        [      0,         0,         0,    1.0000]])
  '''                      
  T_C2_C1 = np.array([[ -0.9978,    0.0463,   -0.0467,  -25.7799],
                      [  0.0444,   -0.0497,   -0.9978,  443.6022],
                      [ -0.0485,   -0.9977,    0.0476,  379.2181],
                      [       0,         0,         0,    1.0000]])
  '''C2 to torch checkerboard
  T_C2_H = np.array([[  0.9982,    0.0464,    0.0382,   73.8252],
                     [ -0.0534,    0.9762,    0.2102,   19.0050],
                     [ -0.0275,   -0.2118,    0.9769, -300.5014],
                     [       0,         0,         0,    1.0000]])
  '''
  #C2 to torch nozzel
  T_C2_H = np.array([[ 9.98200000e-01,  4.64000000e-02,  3.82000000e-02, 8.62348132e+00],
                     [-5.34000000e-02,  9.76200000e-01,  2.10200000e-01, -8.40378418e+01],
                     [-2.75000000e-02, -2.11800000e-01,  9.76900000e-01, -2.98422644e+02],
                     [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00, 1.00000000e+00]])

  T_C1_C2 = inv(T_C2_C1)
  T_H_C2 = inv(T_C2_H)

  F = inv(K[1].T)@skew(T_C2_C1[:3,3])@T_C2_C1[:3,:3]@inv(K[0]) #C1 to C2
             
  XH = np.array([[-21.3151, 18.4131, 308.8713, 1.0000]]).T
  XHd = np.array([[-21.6045, 9.0699, 357.9897, 1.0000]]).T


  ##################################Est XE from tip point instead of midpoint
  th = [None for i in range(2)]
  xc = hom(np.zeros((2,2)))
  i = 0
  img = cv2.resize(imgList[i][:,:], (640, 480))
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
  gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)

  xHp_C1 = proj(K[0], T_C2_C1, XH)
  #xMp_C1 = proj(K[0], T_C2_C1, XM)

  #gray[:60,:]=0
  gray[445:,:]=0
  gray[422:,314:]=0
  _, th[i] = cv2.threshold(gray,50,255,cv2.THRESH_BINARY)

  #Plot Projection of head X_H in camera C1
  plt.imshow(th[i],'gray')
  plt.plot(xHp_C1[0],xHp_C1[1],'rx')
  #plt.plot(xc[0,i],xc[1,i],'rx')
  #plt.plot(xEp_C1[0],xEp_C1[1],'bx')
  #plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  plt.show()

  #Plot raw center curve
  center_curve_img = cv2.ximgproc.thinning(th[i])
  plt.imshow(center_curve_img,'gray')
  plt.show()

  #Refine center curve by distance to head
  center_curve = hom(np.vstack(np.where(center_curve_img>0))).astype(np.int32)
  center_curve[[1,0,2],:] = center_curve[[0,1,2],:]
  x_seed = center_curve[:,[KDTree(center_curve.T).query(xHp_C1.T)[1][0]]]

  q = queue.Queue()
  visit_mask = np.zeros(center_curve_img.shape)
  q.put(x_seed)
  while q.qsize()>0:
      seed = q.get()
      neighbour = [(-1,-1),(-1,0),(-1,1),(0,-1),(0,1),(1,-1),(1,0),(1,1)]
      for item in neighbour:
        if visit_mask[seed[1]+item[0],seed[0]+item[1]]==0 and center_curve_img[seed[1]+item[0],seed[0]+item[1]]>0:
          q.put(seed+[[item[1]],[item[0]],[0]])
        visit_mask[seed[1]+item[0],seed[0]+item[1]] = 1

  tip = seed
  center = np.median(np.where(center_curve>0),axis=1)
  #xc[:2,i] = [center[1],center[0]]
  xc[:2,i] = [tip[0,0],tip[1,0]]
  plt.imshow(center_curve_img,'gray')
  plt.plot(xc[0,i],xc[1,i],'rx')
  plt.plot(xHp_C1[0],xHp_C1[1],'rx')
  #plt.plot(xMp_C1[0],xMp_C1[1],'bx')
  #plt.plot(xEp_C1[0],xEp_C1[1],'gx')
  #plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  plt.show()

  ####### Search correspondence of tip points in C2 with fundermental matrix (should be on epipolar line)
  i=0
  l = F@xc[:,[i]] #epipolar line?

  Ldp = T_C2_C1[:3,:3].T@inv(K[0])@xc[:,[i]]  #3D line direction
  Lxp = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]     #3D line point
  X_Lp = hom(np.block([Lxp+1*i*Ldp for i in range(1000)]))
  xLp_C2 = proj(K[1], np.eye(4)[:3,:], X_Lp)

  xLp_C2 = np.hstack([[[i],[(-l[2,0]-l[0,0]*i)/l[1,0]],[1]] for i in np.linspace(138,260,1000)])
  #######

  i = 1
  img = cv2.resize(imgList[i][:,:], (640, 480))
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
  gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)

  xHp_C2 = proj(K[1], np.eye(4)[:3,:], XH)
  #xMp_C2 = proj(K[1], np.eye(4)[:3,:], XM)

  gray[265:,:]=0
  _, th[i] = cv2.threshold(gray,65,255,cv2.THRESH_BINARY)

  #Plot head in C2
  plt.imshow(th[i],'gray')
  plt.plot(xHp_C2[0],xHp_C2[1],'rx')
  #plt.plot(xCp_C2[0],xCp_C2[1],'b,')
  plt.show()

  #Get raw center line in C2
  th_p = th[i].copy()
  th_p[245:,:]=0

  center_curve_img = cv2.ximgproc.thinning(th_p)
  plt.imshow(center_curve_img,'gray')
  plt.show()

  center_curve = hom(np.vstack(np.where(center_curve_img>0))).astype(np.int32)
  center_curve[[1,0,2],:] = center_curve[[0,1,2],:]
  x_seed = center_curve[:,[KDTree(center_curve.T).query(xHp_C1.T)[1][0]]]

  q = queue.Queue()
  visit_mask = np.zeros(center_curve_img.shape)
  q.put(x_seed)
  while q.qsize()>0:
      seed = q.get()
      neighbour = [(-1,-1),(-1,0),(-1,1),(0,-1),(0,1),(1,-1),(1,0),(1,1)]
      for item in neighbour:
        if visit_mask[seed[1]+item[0],seed[0]+item[1]]==0 and center_curve_img[seed[1]+item[0],seed[0]+item[1]]>0:
          q.put(seed+[[item[1]],[item[0]],[0]])
        visit_mask[seed[1]+item[0],seed[0]+item[1]] = 1

  tip = seed

  xc[:2,i] = [tip[0,0],tip[1,0]]
  #!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  #xc[:2,i] = [center[1],center[0]]
  plt.imshow(th[i],'gray')
  plt.plot(xc[0,i],xc[1,i],'rx')
  plt.plot(xHp_C2[0],xHp_C2[1],'rx')
  #plt.plot(xMp_C2[0],xMp_C2[1],'bx')
  #plt.plot(xEp_C2[0],xEp_C2[1],'gx')
  #plt.plot(xLp_C2[0],xLp_C2[1],'g.') #epipolar line
  try: plt.plot(xCp_C2[0],xCp_C2[1],'b.')
  except: print('No center line plotted')
  plt.show()

  ##########
  A = np.block([[skew(xc[:,[0]])@K[0]@T_C2_C1[:3,:]],[skew(xc[:,[1]])@K[1]@np.eye(4)[:3,:]]])
  XE = hom(solveA(A))

  XE_H = T_C2_H@XE

  beta = np.arctan2(XE_H[1,0],XE_H[0,0])
  R_HP_H = Rotation.from_euler('XYZ',[0,0,beta]).as_matrix()
  T_HP_H = np.eye(4)
  T_HP_H[:3,:3] = R_HP_H

  XE_HP = np.array([[np.linalg.norm(XE_H[:2,0])],[0],[np.linalg.norm(XE_H)],[1]])

  #XE_H - T_HP_H@XE_HP

  alpha = 2*np.arcsin(XE_HP[0,0]/XE_HP[2,0]) #arc
  r = 0.5*XE_HP[2,0]/np.sin(alpha/2)
  #Planar coordinates withou Z rotation
  XO_HP = np.array([[r,0,0,1]]).T
  #if r<250:
  #  XE_HP = np.array([[r*(1-np.cos(alpha)),0,r*np.sin(alpha),1]]).T
  XE_HP = np.array([[r*(1-np.cos(alpha)),0,r*np.sin(alpha),1]]).T

  #plt.plot(r,0,'rx')
  #plt.plot(r*(1+np.cos(alpha)),r*np.sin(alpha),'rx')
  #plt.plot(200,0,'bx')
  #plt.plot(0,200,'bx')
  ##plt.show()


  XO_H = T_HP_H@XO_HP
  XE_H = T_HP_H@XE_HP

  XO = T_H_C2@XO_H
  XE = T_H_C2@XE_H

  xEp_C1 = proj(K[0], T_C2_C1, XE)
  xEp_C2 = proj(K[1], np.eye(4)[:3,:], XE)

############### Get center curve and line to curve distance (only using Camera 1)
  B = [None for i in range(2)]

  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(edge>0) #All 2d edge points
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T)

  i=0
  Ldp_all = T_C2_C1[:3,:3].T@inv(K[0])@B[i] #Backprojected 3D rays
  Lxp_all = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
  X_Lp_all = np.array([Lxp_all+5*i*Ldp_all for i in range(1000)])

  #point to curve distance
  dist_all = np.array([[Ctree.query(X_Lp_all[j,:,i]) for j in range(X_Lp_all.shape[0])] for i in range(X_Lp_all.shape[2])])


###############
  alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
  C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])

  C = T_H_C2@T_HP_H@C_HP
  xCp_C1 = proj(K[0], T_C2_C1, C)
  xCp_C2 = proj(K[1], np.eye(4)[:3,:], C)
  Ctree = KDTree(C[:3,:].T)


  ###################################################################
  B = [None for i in range(2)]

  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(edge>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T)

  plt.imshow(edge,'gray')
  plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  plt.plot(B[0][0],B[0][1],'r.')
  plt.show()

  i=0
  Ldp_all = T_C2_C1[:3,:3].T@inv(K[0])@B[i]
  Lxp_all = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
  X_Lp_all = np.array([Lxp_all+5*i*Ldp_all for i in range(1000)])


  dist_all = np.array([[Ctree.query(X_Lp_all[j,:,i]) for j in range(X_Lp_all.shape[0])] for i in range(X_Lp_all.shape[2])])

  cp = np.vstack([dist_all[i][dist_all[i][:,0]==dist_all[i][:,0].min()]  for i in range(dist_all.shape[0])])
  x_train = (r*alphaList[cp[:,1].astype(np.int32)]).reshape((-1,1))
  y_train = cp[:,0].reshape((-1,1))
  plt.plot(x_train,y_train,'r.')
  plt.axis('equal')
  plt.show()
  ################################

  def kernel(a, b):
      kernelParameter_l = 40
      kernelParameter_sigma = 1.0
      sqdist = np.sum(a**2,axis=1).reshape(-1,1) + np.sum(b**2,1) - 2*np.dot(a, b.T)
      # np.sum( ,axis=1) means adding all elements columnly; .reshap(-1, 1) add one dimension to make (n,) become (n,1)
      return kernelParameter_sigma*np.exp(-.5 * (1/kernelParameter_l) * sqdist)




  s = 3    # noise variance.

  f = lambda x: np.sin(0.9*x).flatten()
  #f = lambda x: (0.25*(x**2)).flatten()
  x = np.arange(1, 250, 1)

  X = x_train     # N training points 
  y = y_train

  Kxx = kernel(X, X)
  L = np.linalg.cholesky(Kxx + s*np.eye(x_train.shape[0]))     # line 1 

  # points we're going to make predictions at.
  Xtest = r*alphaList.reshape(-1,1)

  # compute the mean at our test points.
  Lk = np.linalg.solve(L, kernel(X, Xtest))   # k_star = kernel(X, Xtest), calculating v := l\k_star
  mu = np.dot(Lk.T, np.linalg.solve(L, y))    # \alpha = np.linalg.solve(L, y) 

  # compute the variance at our test points.
  K_ = kernel(Xtest, Xtest)                  # k(x_star, x_star)        
  s2 = np.diag(K_) - np.sum(Lk**2, axis=0)   
  s = np.sqrt(s2)

  # PLOTS:
  plt.figure(1)
  plt.clf()
  plt.plot(X, y, 'k,', ms=18)
  #plt.gca().fill_between(Xtest.flat, mu-2*s, mu+2*s, color="#dddddd")
  plt.plot(Xtest, mu, 'r--', lw=2)
  #plt.savefig('predictive.png', bbox_inches='tight', dpi=300)
  plt.title('Mean predictions plus 2 st.deviations')
  plt.axis('equal')
  plt.show()

  ###########################3
  circle = lambda r: np.hstack([[[r*np.cos(alpha_x)], [r*np.sin(alpha_x)], [0],[1]] for alpha_x in np.linspace(0,2*np.pi,360)])


  alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
  C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
  dC_HP = np.hstack([np.array([[np.sin(alpha_x),0,np.cos(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])

  '''
  if r<300:
    alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
    C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
    dC_HP = np.hstack([np.array([[np.sin(alpha_x),0,np.cos(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
  else:
    lL = np.linalg.norm(XE_HP[:3])
    dL = XE_HP[:3]/np.linalg.norm(XE_HP[:3])
    alphaList = np.array([alpha_x for alpha_x in np.linspace(0,lL/r*1.1,1000)])
    C_HP = np.hstack([np.array((r*alpha_x*dL.T).tolist()[0]+[1]).reshape((-1,1)) for alpha_x in np.linspace(0,lL/r*1.1,1000)])
    dC_HP = np.hstack([hom(dL) for alpha_x in np.linspace(0,alpha,1000)])
  '''

  C = T_H_C2@T_HP_H@C_HP
  dC = T_H_C2[:3,:3]@T_HP_H[:3,:3]@dC_HP[:3,:]


  X_cross_sec = []
  for i in range(0,C.shape[1]):
    dXi = np.cross(T_H_C2[:3,1], dC[:,i]).reshape((-1,1))
    dYi = np.cross(dXi.T, dC[:,i]).reshape((-1,1))
    R_Xc = np.hstack([dXi, dYi, dC[:,[i]]])
    T_Xc_C2 = np.block([[R_Xc, C[:3,[i]]],[0,0,0,1]])
    #X_cross_sec = T_Xc_C2@circle(200*mu[i])
    X_cross_sec.append(T_Xc_C2@circle(mu[i][0]))

  X_cross_sec = np.hstack(X_cross_sec)

  '''
  import plotly.graph_objects as go

  fig = go.Figure(
      data=[
          go.Scatter3d(
              x=X_cross_sec[0], y=X_cross_sec[1], z=X_cross_sec[2], 
              mode='markers',
              marker=dict(size=1, color=X_cross_sec[2])
          )
      ]
  )
  fig.update_scenes(aspectmode='cube')
  fig.show()
  '''

  #######################
  B = [None for i in range(2)]
  x_cross_sec = [None for i in range(2)]
  x_cross_sec[0] = proj(K[0], T_C2_C1, X_cross_sec)
  x_cross_sec[1] = proj(K[1], np.eye(4)[:3,:], X_cross_sec)
  x_cross_sec[0] = hom(np.array(list(set([tuple(item.astype(np.int32)) for item in x_cross_sec[0][:2,:].T]))).T).astype(np.int32)
  x_cross_sec[1] = hom(np.array(list(set([tuple(item.astype(np.int32)) for item in x_cross_sec[1][:2,:].T]))).T).astype(np.int32)



  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(th[i]>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T).astype(np.int32)

  plt.imshow(th[i],'gray')
  plt.plot(x_cross_sec[i][0],x_cross_sec[i][1],'r.',alpha=0.2)
  plt.plot(B[i][0],B[i][1],'w,',alpha=0.3)
  #plt.show()

  i = 1 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(th[i]>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T).astype(np.int32)

  plt.imshow(th[i],'gray')
  plt.plot(x_cross_sec[i][0],x_cross_sec[i][1],'r.',alpha=0.2)
  plt.plot(B[i][0],B[i][1],'w,',alpha=0.3)
  #plt.show()

  I = set([tuple(item) for item in B[0][:2,:].T])
  I_r = set([tuple(item) for item in x_cross_sec[0][:2,:].T])
  Ip = set([tuple(item) for item in B[1][:2,:].T])
  Ip_r = set([tuple(item) for item in x_cross_sec[1][:2,:].T])

  IoU = [len(I.intersection(I_r))/len(I.union(I_r)), len(Ip.intersection(Ip_r))/len(Ip.union(Ip_r))]

  print(IoU)
  iou_all.append(IoU)

  precision = [len(I.intersection(I_r))/len(I_r), len(Ip.intersection(Ip_r))/len(Ip_r)]
  print(precision)
  ap_all.append(precision)
  
  background = np.zeros(th[0].shape)
  for item in x_cross_sec[0].T[:,:2]:
    background[item[1],item[0]] = 255
  cv2.imwrite(imgL[imgIdx][:-6]+'reproj-l.png',background)
  background = np.zeros(th[0].shape)
  for item in x_cross_sec[1].T[:,:2]:
    background[item[1],item[0]] = 255
  cv2.imwrite(imgL[imgIdx][:-6]+'reproj-r.png',background)
  cv2.imwrite(imgL[imgIdx][:-6]+'th-l.png',th[0])
  cv2.imwrite(imgL[imgIdx][:-6]+'th-r.png',th[1])
  
####################################################
#Ld = T_C2_C1[:3,:3].T@inv(K[0])@xc[:,[0]]
#Lx = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
#Ldp = inv(K[1])@xc[:,[1]]
#Lxp = np.zeros((3,1))
#Ldx = np.cross(Ld.T,Ldp.T).T

#l1,l2,a = solveAb(np.block([Ld, -Ldp, Ldx]), Lxp-Lx)

#XM = hom(Lx+l1*Ld+0.5*a*Ldx)





==> src/ch-2-line.py <==
import cv2
import glob
import time
import queue
import numpy as np
from scipy.spatial import KDTree
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation

hom = lambda x: np.vstack([x,np.ones((1,x.shape[1]))])
addZero = lambda x: np.vstack([x,np.zeros((1,x.shape[1]))])
proj = lambda K,T,X: normalizedLastRow(K@T[:3,:]@X)
backProj = lambda K,T,x: np.multiply((np.linalg.inv(K)@x), (1./((T[:3,2].T@np.linalg.inv(K))/(T[:3,2].T@T[:3,3])@x)).reshape((1,-1)))
rmse = lambda e: np.linalg.norm(e)/np.sqrt(e.shape[1])
invT = lambda T:np.vstack([np.hstack([T[:3,:3].T,-T[:3,:3].T@T[:3,[3]]]),np.eye(4)[-1,:]])
normalizedLastRow = lambda X: np.divide(X,X[-1,:])
Rt2T = lambda R,t: np.vstack([np.hstack([R,t]),np.eye(4)[-1,:]])
T2Rt = lambda T: (T[:3,:3],T[:3,[3]])
getRPY = lambda R: Rotation.from_matrix(R[:3,:3]).as_euler('zxy', degrees=True)
getRPYt = lambda T: np.array([getRPY(T), T[:3,3]])
skewFlatten = lambda x: np.vstack([[0, -x[2], x[1]], [x[2], 0, -x[0]], [-x[1], x[0], 0]])
skew = lambda x: skewFlatten(x.flatten())
inv = lambda A: np.linalg.inv(A)
solveA = lambda A: np.linalg.lstsq(A[:,:-1], -A[:,-1])[0].reshape((-1,1))
solveAb = lambda A,b: np.linalg.lstsq(A, b)[0].reshape((-1,1))

  
  
iou_all = []
ap_all = []
imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/1/*l.tiff')
#imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/3/*l.tiff')
for imgIdx in range(len(imgL)):
  #imgIdx = 2
  imgList = []
  #fileList = ['1694163306.8631785-l.tiff', '1694163306.8631785-r.tiff']
  #fileList = ['1694163484.633447-l.tiff','1694163484.633447-r.tiff']
  #fileList = ['1694163629.3951762-l.tiff','1694163629.3951762-r.tiff']

  fileList = [imgL[imgIdx], imgL[imgIdx][:-6]+'r.tiff']
  for f in fileList:
    imgList.append(cv2.imread(f))

  K = [None for i in range(2)]
  D = [None for i in range(2)]

  K[0] = np.array([[635.3428,   0.    , 330.084 ],
                   [  0.    , 637.1976, 221.762 ],
                   [  0.    ,   0.    ,   1.    ]])
  K[1] = np.array([[637.0825,   0.    , 329.7145],
                   [  0.    , 636.9272, 227.362 ],
                   [  0.    ,   0.    ,   1.    ]])
  D[0] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
  D[1] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
  '''
  T_C2_C1 =  np.array([[ -0.9986,    0.0263,   -0.0467,  -17.7818],
                        [ 0.0454,   -0.0488,   -0.9978,  443.2681],
                        [-0.0285,   -0.9985,    0.0476,  380.0672],
                        [      0,         0,         0,    1.0000]])
  '''                      
  T_C2_C1 = np.array([[ -0.9978,    0.0463,   -0.0467,  -25.7799],
                      [  0.0444,   -0.0497,   -0.9978,  443.6022],
                      [ -0.0485,   -0.9977,    0.0476,  379.2181],
                      [       0,         0,         0,    1.0000]])
  '''C2 to torch checkerboard
  T_C2_H = np.array([[  0.9982,    0.0464,    0.0382,   73.8252],
                     [ -0.0534,    0.9762,    0.2102,   19.0050],
                     [ -0.0275,   -0.2118,    0.9769, -300.5014],
                     [       0,         0,         0,    1.0000]])
  '''
  #C2 to torch nozzel
  T_C2_H = np.array([[ 9.98200000e-01,  4.64000000e-02,  3.82000000e-02, 8.62348132e+00],
                     [-5.34000000e-02,  9.76200000e-01,  2.10200000e-01, -8.40378418e+01],
                     [-2.75000000e-02, -2.11800000e-01,  9.76900000e-01, -2.98422644e+02],
                     [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00, 1.00000000e+00]])

  T_C1_C2 = inv(T_C2_C1)
  T_H_C2 = inv(T_C2_H)

  F = inv(K[1].T)@skew(T_C2_C1[:3,3])@T_C2_C1[:3,:3]@inv(K[0]) #C1 to C2
             
  XH = np.array([[-21.3151, 18.4131, 308.8713, 1.0000]]).T
  XHd = np.array([[-21.6045, 9.0699, 357.9897, 1.0000]]).T


  ##################################Est XE from tip point instead of midpoint
  th = [None for i in range(2)]
  xc = hom(np.zeros((2,2)))
  i = 0
  img = cv2.resize(imgList[i][:,:], (640, 480))
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
  gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)

  xHp_C1 = proj(K[0], T_C2_C1, XH)
  #xMp_C1 = proj(K[0], T_C2_C1, XM)

  #gray[:60,:]=0
  gray[445:,:]=0
  gray[422:,314:]=0
  _, th[i] = cv2.threshold(gray,50,255,cv2.THRESH_BINARY)

  plt.imshow(th[i],'gray')
  plt.plot(xHp_C1[0],xHp_C1[1],'rx')
  #plt.plot(xc[0,i],xc[1,i],'rx')
  #plt.plot(xEp_C1[0],xEp_C1[1],'bx')
  #plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  #plt.show()

  center_curve_img = cv2.ximgproc.thinning(th[i])
  plt.imshow(center_curve_img,'gray')
  #plt.show()

  center_curve = hom(np.vstack(np.where(center_curve_img>0))).astype(np.int32)
  center_curve[[1,0,2],:] = center_curve[[0,1,2],:]
  x_seed = center_curve[:,[KDTree(center_curve.T).query(xHp_C1.T)[1][0]]]

  q = queue.Queue()
  visit_mask = np.zeros(center_curve_img.shape)
  q.put(x_seed)
  while q.qsize()>0:
      seed = q.get()
      neighbour = [(-1,-1),(-1,0),(-1,1),(0,-1),(0,1),(1,-1),(1,0),(1,1)]
      for item in neighbour:
        if visit_mask[seed[1]+item[0],seed[0]+item[1]]==0 and center_curve_img[seed[1]+item[0],seed[0]+item[1]]>0:
          q.put(seed+[[item[1]],[item[0]],[0]])
        visit_mask[seed[1]+item[0],seed[0]+item[1]] = 1

  tip = seed
  center = np.median(np.where(center_curve>0),axis=1)
  #xc[:2,i] = [center[1],center[0]]
  xc[:2,i] = [tip[0,0],tip[1,0]]
  plt.imshow(center_curve,'gray')
  plt.plot(xc[0,i],xc[1,i],'rx')
  plt.plot(xHp_C1[0],xHp_C1[1],'rx')
  #plt.plot(xMp_C1[0],xMp_C1[1],'bx')
  #plt.plot(xEp_C1[0],xEp_C1[1],'gx')
  #plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  #plt.show()

  #######
  i=0
  l = F@xc[:,[i]]

  Ldp = T_C2_C1[:3,:3].T@inv(K[0])@xc[:,[i]]
  Lxp = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
  X_Lp = hom(np.block([Lxp+1*i*Ldp for i in range(1000)]))
  xLp_C2 = proj(K[1], np.eye(4)[:3,:], X_Lp)

  xLp_C2 = np.hstack([[[i],[(-l[2,0]-l[0,0]*i)/l[1,0]],[1]] for i in np.linspace(138,260,1000)])
  #######

  i = 1
  img = cv2.resize(imgList[i][:,:], (640, 480))
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
  gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)

  xHp_C2 = proj(K[1], np.eye(4)[:3,:], XH)
  #xMp_C2 = proj(K[1], np.eye(4)[:3,:], XM)

  gray[265:,:]=0
  _, th[i] = cv2.threshold(gray,65,255,cv2.THRESH_BINARY)

  plt.imshow(th[i],'gray')
  plt.plot(xHp_C2[0],xHp_C2[1],'rx')
  #plt.plot(xCp_C2[0],xCp_C2[1],'b,')
  #plt.show()

  th_p = th[i].copy()
  th_p[245:,:]=0

  center_curve_img = cv2.ximgproc.thinning(th_p)
  plt.imshow(center_curve_img,'gray')
  #plt.show()

  center_curve = hom(np.vstack(np.where(center_curve_img>0))).astype(np.int32)
  center_curve[[1,0,2],:] = center_curve[[0,1,2],:]
  x_seed = center_curve[:,[KDTree(center_curve.T).query(xHp_C1.T)[1][0]]]

  q = queue.Queue()
  visit_mask = np.zeros(center_curve_img.shape)
  q.put(x_seed)
  while q.qsize()>0:
      seed = q.get()
      neighbour = [(-1,-1),(-1,0),(-1,1),(0,-1),(0,1),(1,-1),(1,0),(1,1)]
      for item in neighbour:
        if visit_mask[seed[1]+item[0],seed[0]+item[1]]==0 and center_curve_img[seed[1]+item[0],seed[0]+item[1]]>0:
          q.put(seed+[[item[1]],[item[0]],[0]])
        visit_mask[seed[1]+item[0],seed[0]+item[1]] = 1

  tip = seed

  xc[:2,i] = [tip[0,0],tip[1,0]]
  #!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  #xc[:2,i] = [center[1],center[0]]
  plt.imshow(th[i],'gray')
  plt.plot(xc[0,i],xc[1,i],'rx')
  plt.plot(xHp_C2[0],xHp_C2[1],'rx')
  #plt.plot(xMp_C2[0],xMp_C2[1],'bx')
  #plt.plot(xEp_C2[0],xEp_C2[1],'gx')
  #plt.plot(xLp_C2[0],xLp_C2[1],'g.') #epipolar line
  plt.plot(xCp_C2[0],xCp_C2[1],'b.')
  #plt.show()

  ##########
  A = np.block([[skew(xc[:,[0]])@K[0]@T_C2_C1[:3,:]],[skew(xc[:,[1]])@K[1]@np.eye(4)[:3,:]]])
  XE = hom(solveA(A))

  XE_H = T_C2_H@XE

  beta = np.arctan2(XE_H[1,0],XE_H[0,0])
  R_HP_H = Rotation.from_euler('XYZ',[0,0,beta]).as_matrix()
  T_HP_H = np.eye(4)
  T_HP_H[:3,:3] = R_HP_H

  XE_HP = np.array([[np.linalg.norm(XE_H[:2,0])],[0],[np.linalg.norm(XE_H)],[1]])

  #XE_H - T_HP_H@XE_HP

  alpha = 2*np.arcsin(XE_HP[0,0]/XE_HP[2,0]) #arc
  r = 0.5*XE_HP[2,0]/np.sin(alpha/2)
  #Planar coordinates withou Z rotation
  XO_HP = np.array([[r,0,0,1]]).T
  #if r<250:
  #  XE_HP = np.array([[r*(1-np.cos(alpha)),0,r*np.sin(alpha),1]]).T
  XE_HP = np.array([[r*(1-np.cos(alpha)),0,r*np.sin(alpha),1]]).T

  #plt.plot(r,0,'rx')
  #plt.plot(r*(1+np.cos(alpha)),r*np.sin(alpha),'rx')
  #plt.plot(200,0,'bx')
  #plt.plot(0,200,'bx')
  ##plt.show()


  XO_H = T_HP_H@XO_HP
  XE_H = T_HP_H@XE_HP

  XO = T_H_C2@XO_H
  XE = T_H_C2@XE_H

  xEp_C1 = proj(K[0], T_C2_C1, XE)
  xEp_C2 = proj(K[1], np.eye(4)[:3,:], XE)


  alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
  C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])

  C = T_H_C2@T_HP_H@C_HP
  xCp_C1 = proj(K[0], T_C2_C1, C)
  xCp_C2 = proj(K[1], np.eye(4)[:3,:], C)
  Ctree = KDTree(C[:3,:].T)


  ###################################################################
  B = [None for i in range(2)]

  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(edge>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T)

  plt.imshow(edge,'gray')
  plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  plt.plot(B[0][0],B[0][1],'r.')
  #plt.show()

  i=0
  Ldp_all = T_C2_C1[:3,:3].T@inv(K[0])@B[i]
  Lxp_all = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
  X_Lp_all = np.array([Lxp_all+5*i*Ldp_all for i in range(1000)])


  dist_all = np.array([[Ctree.query(X_Lp_all[j,:,i]) for j in range(X_Lp_all.shape[0])] for i in range(X_Lp_all.shape[2])])

  cp = np.vstack([dist_all[i][dist_all[i][:,0]==dist_all[i][:,0].min()]  for i in range(dist_all.shape[0])])
  x_train = (r*alphaList[cp[:,1].astype(np.int32)]).reshape((-1,1))
  y_train = cp[:,0].reshape((-1,1))
  plt.plot(x_train,y_train,'r.')
  plt.axis('equal')
  #plt.show()
  ################################

  def kernel(a, b):
      kernelParameter_l = 40
      kernelParameter_sigma = 1.0
      sqdist = np.sum(a**2,axis=1).reshape(-1,1) + np.sum(b**2,1) - 2*np.dot(a, b.T)
      # np.sum( ,axis=1) means adding all elements columnly; .reshap(-1, 1) add one dimension to make (n,) become (n,1)
      return kernelParameter_sigma*np.exp(-.5 * (1/kernelParameter_l) * sqdist)




  s = 3    # noise variance.

  f = lambda x: np.sin(0.9*x).flatten()
  #f = lambda x: (0.25*(x**2)).flatten()
  x = np.arange(1, 250, 1)

  X = x_train     # N training points 
  y = y_train

  Kxx = kernel(X, X)
  L = np.linalg.cholesky(Kxx + s*np.eye(x_train.shape[0]))     # line 1 

  # points we're going to make predictions at.
  Xtest = r*alphaList.reshape(-1,1)

  # compute the mean at our test points.
  Lk = np.linalg.solve(L, kernel(X, Xtest))   # k_star = kernel(X, Xtest), calculating v := l\k_star
  mu = np.dot(Lk.T, np.linalg.solve(L, y))    # \alpha = np.linalg.solve(L, y) 

  # compute the variance at our test points.
  K_ = kernel(Xtest, Xtest)                  # k(x_star, x_star)        
  s2 = np.diag(K_) - np.sum(Lk**2, axis=0)   
  s = np.sqrt(s2)

  # PLOTS:
  plt.figure(1)
  plt.clf()
  plt.plot(X, y, 'k,', ms=18)
  #plt.gca().fill_between(Xtest.flat, mu-2*s, mu+2*s, color="#dddddd")
  plt.plot(Xtest, mu, 'r--', lw=2)
  #plt.savefig('predictive.png', bbox_inches='tight', dpi=300)
  plt.title('Mean predictions plus 2 st.deviations')
  plt.axis('equal')
  #plt.show()

  ###########################3
  circle = lambda r: np.hstack([[[r*np.cos(alpha_x)], [r*np.sin(alpha_x)], [0],[1]] for alpha_x in np.linspace(0,2*np.pi,360)])


  lL = np.linalg.norm(XE_HP[:3])
  dL = XE_HP[:3]/np.linalg.norm(XE_HP[:3])
  alphaList = np.array([alpha_x for alpha_x in np.linspace(0,lL/r*1.1,1000)])
  C_HP = np.hstack([np.array((r*alpha_x*dL.T).tolist()[0]+[1]).reshape((-1,1)) for alpha_x in np.linspace(0,lL/r*1.1,1000)])
  dC_HP = np.hstack([hom(dL) for alpha_x in np.linspace(0,alpha,1000)])

  '''
  if r<300:
    alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
    C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
    dC_HP = np.hstack([np.array([[np.sin(alpha_x),0,np.cos(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
  else:
    lL = np.linalg.norm(XE_HP[:3])
    dL = XE_HP[:3]/np.linalg.norm(XE_HP[:3])
    alphaList = np.array([alpha_x for alpha_x in np.linspace(0,lL/r*1.1,1000)])
    C_HP = np.hstack([np.array((r*alpha_x*dL.T).tolist()[0]+[1]).reshape((-1,1)) for alpha_x in np.linspace(0,lL/r*1.1,1000)])
    dC_HP = np.hstack([hom(dL) for alpha_x in np.linspace(0,alpha,1000)])
  '''

  C = T_H_C2@T_HP_H@C_HP
  dC = T_H_C2[:3,:3]@T_HP_H[:3,:3]@dC_HP[:3,:]


  X_cross_sec = []
  for i in range(0,C.shape[1]):
    dXi = np.cross(T_H_C2[:3,1], dC[:,i]).reshape((-1,1))
    dYi = np.cross(dXi.T, dC[:,i]).reshape((-1,1))
    R_Xc = np.hstack([dXi, dYi, dC[:,[i]]])
    T_Xc_C2 = np.block([[R_Xc, C[:3,[i]]],[0,0,0,1]])
    #X_cross_sec = T_Xc_C2@circle(200*mu[i])
    X_cross_sec.append(T_Xc_C2@circle(mu[i][0]))

  X_cross_sec = np.hstack(X_cross_sec)

  '''
  import plotly.graph_objects as go

  fig = go.Figure(
      data=[
          go.Scatter3d(
              x=X_cross_sec[0], y=X_cross_sec[1], z=X_cross_sec[2], 
              mode='markers',
              marker=dict(size=1, color=X_cross_sec[2])
          )
      ]
  )
  fig.update_scenes(aspectmode='cube')
  fig.show()
  '''

  #######################
  B = [None for i in range(2)]
  x_cross_sec = [None for i in range(2)]
  x_cross_sec[0] = proj(K[0], T_C2_C1, X_cross_sec)
  x_cross_sec[1] = proj(K[1], np.eye(4)[:3,:], X_cross_sec)
  x_cross_sec[0] = hom(np.array(list(set([tuple(item.astype(np.int32)) for item in x_cross_sec[0][:2,:].T]))).T).astype(np.int32)
  x_cross_sec[1] = hom(np.array(list(set([tuple(item.astype(np.int32)) for item in x_cross_sec[1][:2,:].T]))).T).astype(np.int32)



  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(th[i]>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T).astype(np.int32)

  plt.imshow(th[i],'gray')
  plt.plot(x_cross_sec[i][0],x_cross_sec[i][1],'r.',alpha=0.2)
  plt.plot(B[i][0],B[i][1],'w,',alpha=0.3)
  #plt.show()

  i = 1 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(th[i]>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T).astype(np.int32)

  plt.imshow(th[i],'gray')
  plt.plot(x_cross_sec[i][0],x_cross_sec[i][1],'r.',alpha=0.2)
  plt.plot(B[i][0],B[i][1],'w,',alpha=0.3)
  #plt.show()

  I = set([tuple(item) for item in B[0][:2,:].T])
  I_r = set([tuple(item) for item in x_cross_sec[0][:2,:].T])
  Ip = set([tuple(item) for item in B[1][:2,:].T])
  Ip_r = set([tuple(item) for item in x_cross_sec[1][:2,:].T])

  IoU = [len(I.intersection(I_r))/len(I.union(I_r)), len(Ip.intersection(Ip_r))/len(Ip.union(Ip_r))]

  print(IoU)
  iou_all.append(IoU)

  precision = [len(I.intersection(I_r))/len(I_r), len(Ip.intersection(Ip_r))/len(Ip_r)]
  print(precision)
  ap_all.append(precision)
  
  
  background = np.zeros(th[0].shape)
  for item in x_cross_sec[0].T[:,:2]:
    background[item[1],item[0]] = 255
  cv2.imwrite(imgL[imgIdx][:-6]+'reproj-l-line.png',background)
  background = np.zeros(th[0].shape)
  for item in x_cross_sec[1].T[:,:2]:
    background[item[1],item[0]] = 255
  cv2.imwrite(imgL[imgIdx][:-6]+'reproj-r-line.png',background)
  cv2.imwrite(imgL[imgIdx][:-6]+'th-l.png',th[0])
  cv2.imwrite(imgL[imgIdx][:-6]+'th-r.png',th[1])

print(iou_all)
print(np.mean(iou_all))
print(ap_all)
print(np.mean(ap_all))
  
####################################################
#Ld = T_C2_C1[:3,:3].T@inv(K[0])@xc[:,[0]]
#Lx = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
#Ldp = inv(K[1])@xc[:,[1]]
#Lxp = np.zeros((3,1))
#Ldx = np.cross(Ld.T,Ldp.T).T

#l1,l2,a = solveAb(np.block([Ld, -Ldp, Ldx]), Lxp-Lx)

#XM = hom(Lx+l1*Ld+0.5*a*Ldx)





==> src/ch-2.py <==
import cv2
import glob
import time
import queue
import numpy as np
from scipy.spatial import KDTree
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation

hom = lambda x: np.vstack([x,np.ones((1,x.shape[1]))])
addZero = lambda x: np.vstack([x,np.zeros((1,x.shape[1]))])
proj = lambda K,T,X: normalizedLastRow(K@T[:3,:]@X)
backProj = lambda K,T,x: np.multiply((np.linalg.inv(K)@x), (1./((T[:3,2].T@np.linalg.inv(K))/(T[:3,2].T@T[:3,3])@x)).reshape((1,-1)))
rmse = lambda e: np.linalg.norm(e)/np.sqrt(e.shape[1])
invT = lambda T:np.vstack([np.hstack([T[:3,:3].T,-T[:3,:3].T@T[:3,[3]]]),np.eye(4)[-1,:]])
normalizedLastRow = lambda X: np.divide(X,X[-1,:])
Rt2T = lambda R,t: np.vstack([np.hstack([R,t]),np.eye(4)[-1,:]])
T2Rt = lambda T: (T[:3,:3],T[:3,[3]])
getRPY = lambda R: Rotation.from_matrix(R[:3,:3]).as_euler('zxy', degrees=True)
getRPYt = lambda T: np.array([getRPY(T), T[:3,3]])
skewFlatten = lambda x: np.vstack([[0, -x[2], x[1]], [x[2], 0, -x[0]], [-x[1], x[0], 0]])
skew = lambda x: skewFlatten(x.flatten())
inv = lambda A: np.linalg.inv(A)
solveA = lambda A: np.linalg.lstsq(A[:,:-1], -A[:,-1])[0].reshape((-1,1))
solveAb = lambda A,b: np.linalg.lstsq(A, b)[0].reshape((-1,1))

  
  
iou_all = []
ap_all = []
#imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/1/*l.tiff')
imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/1/*l.tiff')
for imgIdx in range(len(imgL)):
  #imgIdx = 2
  imgList = []
  #fileList = ['1694163306.8631785-l.tiff', '1694163306.8631785-r.tiff']
  #fileList = ['1694163484.633447-l.tiff','1694163484.633447-r.tiff']
  #fileList = ['1694163629.3951762-l.tiff','1694163629.3951762-r.tiff']

  fileList = [imgL[imgIdx], imgL[imgIdx][:-6]+'r.tiff']
  for f in fileList:
    imgList.append(cv2.imread(f))

  K = [None for i in range(2)]
  D = [None for i in range(2)]

  K[0] = np.array([[635.3428,   0.    , 330.084 ],
                   [  0.    , 637.1976, 221.762 ],
                   [  0.    ,   0.    ,   1.    ]])
  K[1] = np.array([[637.0825,   0.    , 329.7145],
                   [  0.    , 636.9272, 227.362 ],
                   [  0.    ,   0.    ,   1.    ]])
  D[0] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
  D[1] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
  '''
  T_C2_C1 =  np.array([[ -0.9986,    0.0263,   -0.0467,  -17.7818],
                        [ 0.0454,   -0.0488,   -0.9978,  443.2681],
                        [-0.0285,   -0.9985,    0.0476,  380.0672],
                        [      0,         0,         0,    1.0000]])
  '''                      
  T_C2_C1 = np.array([[ -0.9978,    0.0463,   -0.0467,  -25.7799],
                      [  0.0444,   -0.0497,   -0.9978,  443.6022],
                      [ -0.0485,   -0.9977,    0.0476,  379.2181],
                      [       0,         0,         0,    1.0000]])
  '''C2 to torch checkerboard
  T_C2_H = np.array([[  0.9982,    0.0464,    0.0382,   73.8252],
                     [ -0.0534,    0.9762,    0.2102,   19.0050],
                     [ -0.0275,   -0.2118,    0.9769, -300.5014],
                     [       0,         0,         0,    1.0000]])
  '''
  #C2 to torch nozzel
  T_C2_H = np.array([[ 9.98200000e-01,  4.64000000e-02,  3.82000000e-02, 8.62348132e+00],
                     [-5.34000000e-02,  9.76200000e-01,  2.10200000e-01, -8.40378418e+01],
                     [-2.75000000e-02, -2.11800000e-01,  9.76900000e-01, -2.98422644e+02],
                     [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00, 1.00000000e+00]])

  T_C1_C2 = inv(T_C2_C1)
  T_H_C2 = inv(T_C2_H)

  F = inv(K[1].T)@skew(T_C2_C1[:3,3])@T_C2_C1[:3,:3]@inv(K[0]) #C1 to C2
             
  XH = np.array([[-21.3151, 18.4131, 308.8713, 1.0000]]).T
  XHd = np.array([[-21.6045, 9.0699, 357.9897, 1.0000]]).T


  ##################################Est XE from tip point instead of midpoint
  th = [None for i in range(2)]
  xc = hom(np.zeros((2,2)))
  i = 0
  img = cv2.resize(imgList[i][:,:], (640, 480))
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
  gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)

  xHp_C1 = proj(K[0], T_C2_C1, XH)
  #xMp_C1 = proj(K[0], T_C2_C1, XM)

  #gray[:60,:]=0
  gray[445:,:]=0
  gray[422:,314:]=0
  _, th[i] = cv2.threshold(gray,50,255,cv2.THRESH_BINARY)

  plt.imshow(th[i],'gray')
  plt.plot(xHp_C1[0],xHp_C1[1],'rx')
  #plt.plot(xc[0,i],xc[1,i],'rx')
  #plt.plot(xEp_C1[0],xEp_C1[1],'bx')
  #plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  #plt.show()

  center_curve_img = cv2.ximgproc.thinning(th[i])
  plt.imshow(center_curve_img,'gray')
  #plt.show()

  center_curve = hom(np.vstack(np.where(center_curve_img>0))).astype(np.int32)
  center_curve[[1,0,2],:] = center_curve[[0,1,2],:]
  x_seed = center_curve[:,[KDTree(center_curve.T).query(xHp_C1.T)[1][0]]]

  q = queue.Queue()
  visit_mask = np.zeros(center_curve_img.shape)
  q.put(x_seed)
  while q.qsize()>0:
      seed = q.get()
      neighbour = [(-1,-1),(-1,0),(-1,1),(0,-1),(0,1),(1,-1),(1,0),(1,1)]
      for item in neighbour:
        if visit_mask[seed[1]+item[0],seed[0]+item[1]]==0 and center_curve_img[seed[1]+item[0],seed[0]+item[1]]>0:
          q.put(seed+[[item[1]],[item[0]],[0]])
        visit_mask[seed[1]+item[0],seed[0]+item[1]] = 1

  tip = seed
  center = np.median(np.where(center_curve>0),axis=1)
  #xc[:2,i] = [center[1],center[0]]
  xc[:2,i] = [tip[0,0],tip[1,0]]
  plt.imshow(center_curve,'gray')
  plt.plot(xc[0,i],xc[1,i],'rx')
  plt.plot(xHp_C1[0],xHp_C1[1],'rx')
  #plt.plot(xMp_C1[0],xMp_C1[1],'bx')
  #plt.plot(xEp_C1[0],xEp_C1[1],'gx')
  #plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  #plt.show()

  #######
  i=0
  l = F@xc[:,[i]]

  Ldp = T_C2_C1[:3,:3].T@inv(K[0])@xc[:,[i]]
  Lxp = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
  X_Lp = hom(np.block([Lxp+1*i*Ldp for i in range(1000)]))
  xLp_C2 = proj(K[1], np.eye(4)[:3,:], X_Lp)

  xLp_C2 = np.hstack([[[i],[(-l[2,0]-l[0,0]*i)/l[1,0]],[1]] for i in np.linspace(138,260,1000)])
  #######

  i = 1
  img = cv2.resize(imgList[i][:,:], (640, 480))
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
  gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)

  xHp_C2 = proj(K[1], np.eye(4)[:3,:], XH)
  #xMp_C2 = proj(K[1], np.eye(4)[:3,:], XM)

  gray[265:,:]=0
  _, th[i] = cv2.threshold(gray,65,255,cv2.THRESH_BINARY)

  plt.imshow(th[i],'gray')
  plt.plot(xHp_C2[0],xHp_C2[1],'rx')
  #plt.plot(xCp_C2[0],xCp_C2[1],'b,')
  #plt.show()

  th_p = th[i].copy()
  th_p[245:,:]=0

  center_curve_img = cv2.ximgproc.thinning(th_p)
  plt.imshow(center_curve_img,'gray')
  #plt.show()

  center_curve = hom(np.vstack(np.where(center_curve_img>0))).astype(np.int32)
  center_curve[[1,0,2],:] = center_curve[[0,1,2],:]
  x_seed = center_curve[:,[KDTree(center_curve.T).query(xHp_C1.T)[1][0]]]

  q = queue.Queue()
  visit_mask = np.zeros(center_curve_img.shape)
  q.put(x_seed)
  while q.qsize()>0:
      seed = q.get()
      neighbour = [(-1,-1),(-1,0),(-1,1),(0,-1),(0,1),(1,-1),(1,0),(1,1)]
      for item in neighbour:
        if visit_mask[seed[1]+item[0],seed[0]+item[1]]==0 and center_curve_img[seed[1]+item[0],seed[0]+item[1]]>0:
          q.put(seed+[[item[1]],[item[0]],[0]])
        visit_mask[seed[1]+item[0],seed[0]+item[1]] = 1

  tip = seed

  xc[:2,i] = [tip[0,0],tip[1,0]]
  #!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  #xc[:2,i] = [center[1],center[0]]
  plt.imshow(th[i],'gray')
  plt.plot(xc[0,i],xc[1,i],'rx')
  plt.plot(xHp_C2[0],xHp_C2[1],'rx')
  #plt.plot(xMp_C2[0],xMp_C2[1],'bx')
  #plt.plot(xEp_C2[0],xEp_C2[1],'gx')
  #plt.plot(xLp_C2[0],xLp_C2[1],'g.') #epipolar line
  try: plt.plot(xCp_C2[0],xCp_C2[1],'b.')
  except: print('No center line plotted')
  #plt.show()

  ##########
  A = np.block([[skew(xc[:,[0]])@K[0]@T_C2_C1[:3,:]],[skew(xc[:,[1]])@K[1]@np.eye(4)[:3,:]]])
  XE = hom(solveA(A))

  XE_H = T_C2_H@XE

  beta = np.arctan2(XE_H[1,0],XE_H[0,0])
  R_HP_H = Rotation.from_euler('XYZ',[0,0,beta]).as_matrix()
  T_HP_H = np.eye(4)
  T_HP_H[:3,:3] = R_HP_H

  XE_HP = np.array([[np.linalg.norm(XE_H[:2,0])],[0],[np.linalg.norm(XE_H)],[1]])

  #XE_H - T_HP_H@XE_HP

  alpha = 2*np.arcsin(XE_HP[0,0]/XE_HP[2,0]) #arc
  r = 0.5*XE_HP[2,0]/np.sin(alpha/2)
  #Planar coordinates withou Z rotation
  XO_HP = np.array([[r,0,0,1]]).T
  #if r<250:
  #  XE_HP = np.array([[r*(1-np.cos(alpha)),0,r*np.sin(alpha),1]]).T
  XE_HP = np.array([[r*(1-np.cos(alpha)),0,r*np.sin(alpha),1]]).T

  #plt.plot(r,0,'rx')
  #plt.plot(r*(1+np.cos(alpha)),r*np.sin(alpha),'rx')
  #plt.plot(200,0,'bx')
  #plt.plot(0,200,'bx')
  ##plt.show()


  XO_H = T_HP_H@XO_HP
  XE_H = T_HP_H@XE_HP

  XO = T_H_C2@XO_H
  XE = T_H_C2@XE_H

  xEp_C1 = proj(K[0], T_C2_C1, XE)
  xEp_C2 = proj(K[1], np.eye(4)[:3,:], XE)


  alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
  C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])

  C = T_H_C2@T_HP_H@C_HP
  xCp_C1 = proj(K[0], T_C2_C1, C)
  xCp_C2 = proj(K[1], np.eye(4)[:3,:], C)
  Ctree = KDTree(C[:3,:].T)


  ###################################################################
  B = [None for i in range(2)]

  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(edge>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T)

  plt.imshow(edge,'gray')
  plt.plot(xCp_C1[0],xCp_C1[1],'b,')
  plt.plot(B[0][0],B[0][1],'r.')
  #plt.show()

  i=0
  Ldp_all = T_C2_C1[:3,:3].T@inv(K[0])@B[i]
  Lxp_all = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
  X_Lp_all = np.array([Lxp_all+5*i*Ldp_all for i in range(1000)])


  dist_all = np.array([[Ctree.query(X_Lp_all[j,:,i]) for j in range(X_Lp_all.shape[0])] for i in range(X_Lp_all.shape[2])])

  cp = np.vstack([dist_all[i][dist_all[i][:,0]==dist_all[i][:,0].min()]  for i in range(dist_all.shape[0])])
  x_train = (r*alphaList[cp[:,1].astype(np.int32)]).reshape((-1,1))
  y_train = cp[:,0].reshape((-1,1))
  plt.plot(x_train,y_train,'r.')
  plt.axis('equal')
  #plt.show()
  ################################

  def kernel(a, b):
      kernelParameter_l = 40
      kernelParameter_sigma = 1.0
      sqdist = np.sum(a**2,axis=1).reshape(-1,1) + np.sum(b**2,1) - 2*np.dot(a, b.T)
      # np.sum( ,axis=1) means adding all elements columnly; .reshap(-1, 1) add one dimension to make (n,) become (n,1)
      return kernelParameter_sigma*np.exp(-.5 * (1/kernelParameter_l) * sqdist)




  s = 3    # noise variance.

  f = lambda x: np.sin(0.9*x).flatten()
  #f = lambda x: (0.25*(x**2)).flatten()
  x = np.arange(1, 250, 1)

  X = x_train     # N training points 
  y = y_train

  Kxx = kernel(X, X)
  L = np.linalg.cholesky(Kxx + s*np.eye(x_train.shape[0]))     # line 1 

  # points we're going to make predictions at.
  Xtest = r*alphaList.reshape(-1,1)

  # compute the mean at our test points.
  Lk = np.linalg.solve(L, kernel(X, Xtest))   # k_star = kernel(X, Xtest), calculating v := l\k_star
  mu = np.dot(Lk.T, np.linalg.solve(L, y))    # \alpha = np.linalg.solve(L, y) 

  # compute the variance at our test points.
  K_ = kernel(Xtest, Xtest)                  # k(x_star, x_star)        
  s2 = np.diag(K_) - np.sum(Lk**2, axis=0)   
  s = np.sqrt(s2)

  # PLOTS:
  plt.figure(1)
  plt.clf()
  plt.plot(X, y, 'k,', ms=18)
  #plt.gca().fill_between(Xtest.flat, mu-2*s, mu+2*s, color="#dddddd")
  plt.plot(Xtest, mu, 'r--', lw=2)
  #plt.savefig('predictive.png', bbox_inches='tight', dpi=300)
  plt.title('Mean predictions plus 2 st.deviations')
  plt.axis('equal')
  #plt.show()

  ###########################3
  circle = lambda r: np.hstack([[[r*np.cos(alpha_x)], [r*np.sin(alpha_x)], [0],[1]] for alpha_x in np.linspace(0,2*np.pi,360)])


  alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
  C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
  dC_HP = np.hstack([np.array([[np.sin(alpha_x),0,np.cos(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])

  '''
  if r<300:
    alphaList = np.array([alpha_x for alpha_x in np.linspace(0,alpha*1.1,1000)])
    C_HP = np.hstack([np.array([[r*(1-np.cos(alpha_x)),0,r*np.sin(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
    dC_HP = np.hstack([np.array([[np.sin(alpha_x),0,np.cos(alpha_x),1]]).T for alpha_x in np.linspace(0,alpha*1.1,1000)])
  else:
    lL = np.linalg.norm(XE_HP[:3])
    dL = XE_HP[:3]/np.linalg.norm(XE_HP[:3])
    alphaList = np.array([alpha_x for alpha_x in np.linspace(0,lL/r*1.1,1000)])
    C_HP = np.hstack([np.array((r*alpha_x*dL.T).tolist()[0]+[1]).reshape((-1,1)) for alpha_x in np.linspace(0,lL/r*1.1,1000)])
    dC_HP = np.hstack([hom(dL) for alpha_x in np.linspace(0,alpha,1000)])
  '''

  C = T_H_C2@T_HP_H@C_HP
  dC = T_H_C2[:3,:3]@T_HP_H[:3,:3]@dC_HP[:3,:]


  X_cross_sec = []
  for i in range(0,C.shape[1]):
    dXi = np.cross(T_H_C2[:3,1], dC[:,i]).reshape((-1,1))
    dYi = np.cross(dXi.T, dC[:,i]).reshape((-1,1))
    R_Xc = np.hstack([dXi, dYi, dC[:,[i]]])
    T_Xc_C2 = np.block([[R_Xc, C[:3,[i]]],[0,0,0,1]])
    #X_cross_sec = T_Xc_C2@circle(200*mu[i])
    X_cross_sec.append(T_Xc_C2@circle(mu[i][0]))

  X_cross_sec = np.hstack(X_cross_sec)

  '''
  import plotly.graph_objects as go

  fig = go.Figure(
      data=[
          go.Scatter3d(
              x=X_cross_sec[0], y=X_cross_sec[1], z=X_cross_sec[2], 
              mode='markers',
              marker=dict(size=1, color=X_cross_sec[2])
          )
      ]
  )
  fig.update_scenes(aspectmode='cube')
  fig.show()
  '''

  #######################
  B = [None for i in range(2)]
  x_cross_sec = [None for i in range(2)]
  x_cross_sec[0] = proj(K[0], T_C2_C1, X_cross_sec)
  x_cross_sec[1] = proj(K[1], np.eye(4)[:3,:], X_cross_sec)
  x_cross_sec[0] = hom(np.array(list(set([tuple(item.astype(np.int32)) for item in x_cross_sec[0][:2,:].T]))).T).astype(np.int32)
  x_cross_sec[1] = hom(np.array(list(set([tuple(item.astype(np.int32)) for item in x_cross_sec[1][:2,:].T]))).T).astype(np.int32)



  i = 0 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(th[i]>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T).astype(np.int32)

  plt.imshow(th[i],'gray')
  plt.plot(x_cross_sec[i][0],x_cross_sec[i][1],'r.',alpha=0.2)
  plt.plot(B[i][0],B[i][1],'w,',alpha=0.3)
  #plt.show()

  i = 1 
  edge = cv2.Laplacian(th[i],cv2.CV_8UC1)
  nnz = np.where(th[i]>0)
  B[i] = hom(np.block([[nnz[1][i],nnz[0][i]] for i in range(0,len(nnz[0]))]).T).astype(np.int32)

  plt.imshow(th[i],'gray')
  plt.plot(x_cross_sec[i][0],x_cross_sec[i][1],'r.',alpha=0.2)
  plt.plot(B[i][0],B[i][1],'w,',alpha=0.3)
  #plt.show()

  I = set([tuple(item) for item in B[0][:2,:].T])
  I_r = set([tuple(item) for item in x_cross_sec[0][:2,:].T])
  Ip = set([tuple(item) for item in B[1][:2,:].T])
  Ip_r = set([tuple(item) for item in x_cross_sec[1][:2,:].T])

  IoU = [len(I.intersection(I_r))/len(I.union(I_r)), len(Ip.intersection(Ip_r))/len(Ip.union(Ip_r))]

  print(IoU)
  iou_all.append(IoU)

  precision = [len(I.intersection(I_r))/len(I_r), len(Ip.intersection(Ip_r))/len(Ip_r)]
  print(precision)
  ap_all.append(precision)
  
  background = np.zeros(th[0].shape)
  for item in x_cross_sec[0].T[:,:2]:
    background[item[1],item[0]] = 255
  cv2.imwrite(imgL[imgIdx][:-6]+'reproj-l.png',background)
  background = np.zeros(th[0].shape)
  for item in x_cross_sec[1].T[:,:2]:
    background[item[1],item[0]] = 255
  cv2.imwrite(imgL[imgIdx][:-6]+'reproj-r.png',background)
  cv2.imwrite(imgL[imgIdx][:-6]+'th-l.png',th[0])
  cv2.imwrite(imgL[imgIdx][:-6]+'th-r.png',th[1])
  
####################################################
#Ld = T_C2_C1[:3,:3].T@inv(K[0])@xc[:,[0]]
#Lx = -T_C2_C1[:3,:3].T@T_C2_C1[:3,[3]]
#Ldp = inv(K[1])@xc[:,[1]]
#Lxp = np.zeros((3,1))
#Ldx = np.cross(Ld.T,Ldp.T).T

#l1,l2,a = solveAb(np.block([Ld, -Ldp, Ldx]), Lxp-Lx)

#XM = hom(Lx+l1*Ld+0.5*a*Ldx)





==> src/ch-plot.py <==
import cv2
import glob
import time
import queue
import numpy as np
from scipy.spatial import KDTree
import matplotlib.pyplot as plt
from scipy.spatial.transform import Rotation

hom = lambda x: np.vstack([x,np.ones((1,x.shape[1]))])
addZero = lambda x: np.vstack([x,np.zeros((1,x.shape[1]))])
proj = lambda K,T,X: normalizedLastRow(K@T[:3,:]@X)
backProj = lambda K,T,x: np.multiply((np.linalg.inv(K)@x), (1./((T[:3,2].T@np.linalg.inv(K))/(T[:3,2].T@T[:3,3])@x)).reshape((1,-1)))
rmse = lambda e: np.linalg.norm(e)/np.sqrt(e.shape[1])
invT = lambda T:np.vstack([np.hstack([T[:3,:3].T,-T[:3,:3].T@T[:3,[3]]]),np.eye(4)[-1,:]])
normalizedLastRow = lambda X: np.divide(X,X[-1,:])
Rt2T = lambda R,t: np.vstack([np.hstack([R,t]),np.eye(4)[-1,:]])
T2Rt = lambda T: (T[:3,:3],T[:3,[3]])
getRPY = lambda R: Rotation.from_matrix(R[:3,:3]).as_euler('zxy', degrees=True)
getRPYt = lambda T: np.array([getRPY(T), T[:3,3]])
skewFlatten = lambda x: np.vstack([[0, -x[2], x[1]], [x[2], 0, -x[0]], [-x[1], x[0], 0]])
skew = lambda x: skewFlatten(x.flatten())
inv = lambda A: np.linalg.inv(A)
solveA = lambda A: np.linalg.lstsq(A[:,:-1], -A[:,-1])[0].reshape((-1,1))
solveAb = lambda A,b: np.linalg.lstsq(A, b)[0].reshape((-1,1))

K = [None for i in range(2)]
D = [None for i in range(2)]

K[0] = np.array([[635.3428,   0.    , 330.084 ],
                 [  0.    , 637.1976, 221.762 ],
                 [  0.    ,   0.    ,   1.    ]])
K[1] = np.array([[637.0825,   0.    , 329.7145],
                 [  0.    , 636.9272, 227.362 ],
                 [  0.    ,   0.    ,   1.    ]])
D[0] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
D[1] = np.array([[0,  -0.2765,    0.0077, 0, 0]])
'''
T_C2_C1 =  np.array([[ -0.9986,    0.0263,   -0.0467,  -17.7818],
                      [ 0.0454,   -0.0488,   -0.9978,  443.2681],
                      [-0.0285,   -0.9985,    0.0476,  380.0672],
                      [      0,         0,         0,    1.0000]])
'''                      
T_C2_C1 = np.array([[ -0.9978,    0.0463,   -0.0467,  -25.7799],
                    [  0.0444,   -0.0497,   -0.9978,  443.6022],
                    [ -0.0485,   -0.9977,    0.0476,  379.2181],
                    [       0,         0,         0,    1.0000]])
'''C2 to torch checkerboard
T_C2_H = np.array([[  0.9982,    0.0464,    0.0382,   73.8252],
                   [ -0.0534,    0.9762,    0.2102,   19.0050],
                   [ -0.0275,   -0.2118,    0.9769, -300.5014],
                   [       0,         0,         0,    1.0000]])
'''
#C2 to torch nozzel
T_C2_H = np.array([[ 9.98200000e-01,  4.64000000e-02,  3.82000000e-02, 8.62348132e+00],
                   [-5.34000000e-02,  9.76200000e-01,  2.10200000e-01, -8.40378418e+01],
                   [-2.75000000e-02, -2.11800000e-01,  9.76900000e-01, -2.98422644e+02],
                   [ 0.00000000e+00,  0.00000000e+00,  0.00000000e+00, 1.00000000e+00]])

T_C1_C2 = inv(T_C2_C1)
T_H_C2 = inv(T_C2_H)

F = inv(K[1].T)@skew(T_C2_C1[:3,3])@T_C2_C1[:3,:3]@inv(K[0]) #C1 to C2
           
XH = np.array([[-21.3151, 18.4131, 308.8713, 1.0000]]).T
XHd = np.array([[-21.6045, 9.0699, 357.9897, 1.0000]]).T

for folderIdx in range(1,6):
  imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/%d/*reproj-l.png'%folderIdx)
  for i in range(2):
    imgList = []
    for imgIdx in range(len(imgL)):
      fileList = [imgL[imgIdx], imgL[imgIdx][:-5]+'r.png']
      f = fileList[i]
      img = cv2.imread(f)
      img = cv2.resize(img, (640, 480))
      gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
      mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
      gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)
      imgList.append(gray)
    imgAvg = np.array(imgList).mean(axis=0).astype(np.uint8)
    plt.imshow(imgAvg)
    plt.show()
    cv2.imwrite('%d-%d.png'%(folderIdx,i),imgAvg)
    
#################### img[:,220:400]
#img[125:370,180:390]
folderIdx = 5
imgL = glob.glob('/media/ivan/9f694dd5-1266-4a58-8f0a-f2eec4a11411/ivan/ShareVMs/20230907/%d/*l.tiff'%folderIdx)
for imgIdx in range(len(imgL)):
  imgList = []
  mergedImg = 255*np.ones((730,425))
  fileList = [imgL[imgIdx], imgL[imgIdx][:-6]+'r.tiff', imgL[imgIdx][:-6]+'th-l.png', imgL[imgIdx][:-6]+'th-r.png', imgL[imgIdx][:-6]+'reproj-l.png',imgL[imgIdx][:-6]+'reproj-r.png', imgL[imgIdx][:-6]+'reproj-l-line.png',imgL[imgIdx][:-6]+'reproj-r-line.png']
  for i in range(2):
    f = fileList[i]
    img = cv2.imread(f)
    img = cv2.resize(img, (640, 480))
    gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
    mapx, mapy = cv2.initUndistortRectifyMap(K[i],D[i],None,K[i],gray.shape[::-1],cv2.CV_8UC1)
    gray = cv2.remap(gray, mapx, mapy, cv2.INTER_LINEAR)
    imgList.append(gray)
  for i in range(2,8):
    f = fileList[i]
    img = cv2.imread(f)
    gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
    imgList.append(gray)
  mergedImg[:245,:210] = cv2.flip(imgList[1][125:370,180:390],1)
  mergedImg[250:,:210] = imgList[0][:,190:400]
  mergedImg[:245,215:] = cv2.flip(imgList[3][125:370,180:390],1)
  mergedImg[250:,215:] = imgList[2][:,190:400]
  mergedImg = cv2.cvtColor(mergedImg.astype(np.uint8), cv2.COLOR_GRAY2BGR)
  mergedImg_cpy = mergedImg.copy()
  mask = np.zeros(mergedImg.shape)
  mask[:245,215:,2] = cv2.flip(imgList[5][125:370,180:390],1)
  mask[250:,215:,2] = imgList[4][:,190:400]
  mask[:245,215:,0] = cv2.flip(cv2.Laplacian(imgList[7][125:370,180:390],cv2.CV_8UC1),1)
  mask[250:,215:,0] = cv2.Laplacian(imgList[6][:,190:400],cv2.CV_8UC1)
  mergedImg = cv2.addWeighted(mergedImg,0.5,mask.astype(np.uint8),0.5,0)
  mergedImg[:,:210] = mergedImg_cpy[:,:210]
  #plt.imshow(mergedImg)
  #plt.show()
  cv2.imwrite(imgL[imgIdx][:-6]+'merged.png',mergedImg)
  
  #######################################
imgL = glob.glob('*-l.png')
#for imgIdx in range(len(imgL)):
imgIdx = 2
imgList = []
print(imgL[imgIdx])
fileList = [imgL[imgIdx], imgL[imgIdx][:-6]+'.png']
for i in range(2):
  f = fileList[i]
  img = cv2.imread(f)
  gray = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)
  imgList.append(gray)
center = [np.array(np.where(imgList[0]>0)).mean(axis=1), np.array(np.where(imgList[1]>0)).mean(axis=1)]
I = set([tuple(item) for item in np.array(np.where(imgList[0]>0)).T])
I_r = set([tuple(item) for item in np.array(np.where(imgList[1]>0)).T])
print('mAP: ',len(I.intersection(I_r))/len(I_r))
plt.imshow(imgList[0])
plt.imshow(imgList[1],alpha=0.5)
plt.plot(center[0][1],center[0][0],'rx')
plt.plot(center[1][1],center[1][0],'bx')
plt.show()

K_a = np.array([612.30029296875,    0.0, 321.60113525390625, 0.0, 612.953857421875,   238.92076110839844, 0.0, 0.0, 1.0]).reshape((3,3))

ts = ['1694541380713453491', '1694543345413308991', '1694544180213444700', '1694543110639286023', '1694543558121149567']
ts = np.array(list(map(float,ts)))

with open('depthImg.pickle','rb') as f: depthImg = pickle.load(f)

depth_array = depthImg[4]
X = [None for i in range(2)]
for idx in range(2):
  box_center = np.array([[int(center[idx][0])],[int(center[idx][1])],[1]])
  z = depth_array[int(box_center[0]),int(box_center[1])]
  if z>1e10:
    z = depth_array[int(box_center[0]),int(box_center[1])+1]
  print('depth: ',1/z)
  X[idx] = 1e-3*z*np.linalg.inv(K_a)@box_center
  print(X[idx])
print(np.linalg.norm(X[0]-X[1]))


plt.imshow(depth_array)
plt.plot(center[0][1],center[0][0],'rx')
plt.plot(center[1][1],center[1][0],'bx')
plt.show()

'''
1694543110639286023 -> 5.72cm
1694543345413308991 -> 7.47cm
1694544180213444700 -> 7.32cm
1694541380713453491 -> 10.49cm
1694543558121149567 -> 2.54cm
'''



#############################################
  from mpl_toolkits.axisartist.axislines import SubplotZero
  plt.clf()
  
  fig = plt.figure()
  ax = SubplotZero(fig, 111)
  fig.add_subplot(ax)

  for direction in ["xzero", "yzero"]:
      # adds arrows at the ends of each axis
      ax.axis[direction].set_axisline_style("-|>")

      # adds X and Y-axis from the origin
      ax.axis[direction].set_visible(True)

  for direction in ["left", "right", "bottom", "top"]:
      # hides borders
      ax.axis[direction].set_visible(False)
    
  
  plt.plot(X, y, 'kx', ms=1,label='measurements')
  #plt.gca().fill_between(Xtest.flat, mu-2*s, mu+2*s, color="#dddddd")
  plt.plot(Xtest, mu, 'r-', lw=2,label='w(l)')
  #plt.savefig('predictive.png', bbox_inches='tight', dpi=300)
  plt.title('Mean predictions plus 2 st.deviations')
  plt.axis('equal')

  plt.xlim([0,300])
  plt.ylim([0,30])
  plt.legend()
  plt.show()


==> src/getBagImg.py <==
import cv2
import time
import glob
import rosbag #pip3 install bagpy
from cv_bridge import CvBridge #pip install cvbridge3
import numpy as np
import matplotlib.pyplot as plt


def readBag(bagPath, topics):
    data=dict()
    print(id(data))
    topics_all = []
    print(bagPath)
    for topic, msg, t in rosbag.Bag(bagPath).read_messages():
        topics_all = topics_all + topic.split('\n')
        if topic in topics:
            if topic not in data: data[topic] = []
            data[topic].append((t,msg))
    #print(set(topics_all))
    return data

imgTopics = ['/img_gray','/camera/color/image_raw','/target_detection','/camera/aligned_depth_to_color/image_raw']

topics = imgTopics
bagFiles = sorted(glob.glob("*.bag"))

ts = ['1694541380713453491', '1694543345413308991', '1694544180213444700', '1694543110639286023', '1694543558121149567']
ts = np.array(list(map(float,ts)))

depthImg = [None for i in range(len(ts))]

for bag in bagFiles:
  img = None
  data = readBag(bag, topics)
  try: print(data[imgTopics[1]][0][0])
  except: continue
  #msg = data[imgTopics[0]][0]
  for msg in data[imgTopics[3]]:
    #msg = data[imgTopics[1]][-1]
    msgTs = float(str(msg[0]))
    deltaT = np.abs(ts-msgTs)
    if deltaT.min()<1e8:
      print(np.where(deltaT==deltaT.min()))
      print(deltaT.min(),str(msgTs)+'\n\n\n')
      img_msg = msg[1]
      #img = np.ndarray(shape=(img_msg.height, img_msg.width, 3), dtype=np.uint8, buffer=img_msg.data)
      #img = img[:,:,[2,1,0]]
      img_depth = np.ndarray(shape=(img_msg.height, img_msg.width), dtype=np.uint16, buffer=img_msg.data)
      depthImg[np.where(deltaT==deltaT.min())[0][0]] = img_depth
      
      
plt.imshow(1/depthImg[0],'gray')
plt.show()

with open('depthImg.pickle','wb') as f: pickle.dump(depthImg,f)

